Spiral magnets with Dzyaloshinskii-Moriya interaction containing defect bonds

We present a theory describing spiral magnets with Dzyaloshinskii-Moriya interaction (DMI) subject to bond disorder at small concentration $c$ of defects. It is assumed that both DMI and exchange coupling are changed on imperfect bonds. Qualitatively the same physical picture is obtained in two models which are considered in detail: B20 cubic helimagnets and layered magnets in which DMI leads to a long-period spiral ordering perpendicular to layers. We find that the distortion of the spiral magnetic ordering around a single imperfect bond is long-range: values of additional turns of spins decay with the distance $r$ to the defect as $1/r^2$ being governed by the Poisson's equation for electric dipole. At finite concentration of randomly distributed imperfect bonds, we calculate correction to the spiral vector. We show that this correction can change the sign of spin chirality even at $c\ll1$ if defects are strong enough. It is demonstrated that impurities lead to a diffuse elastic neutron scattering which has power-law singularities at magnetic Bragg peaks positions. Then, each Bragg peak acquires power-law decaying tails. Corrections are calculated to the magnon energy and to its damping caused by scattering on impurities.

==> defectB20.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     27347,        880]
NotebookOptionsPosition[     26586,        849]
NotebookOutlinePosition[     26930,        864]
CellTagsIndexPosition[     26887,        861]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["DM", "Subsubtitle",
 CellChangeTimes->{{3.64310704495518*^9, 3.6431070452601976`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ham", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"qa", ",", "qb", ",", "qc"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubscriptBox["S0", "\[Zeta]"]}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"q", " ", "R0"}], "]"}]}], "-", 
          RowBox[{
           SubscriptBox["S0", "\[Eta]"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"q", " ", "R0"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["S0", "\[Zeta]"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"q", " ", "R0"}], "]"}]}], "-", 
          RowBox[{
           SubscriptBox["S0", "\[Eta]"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"q", " ", "R0"}], "]"}]}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           SubscriptBox["S1", "\[Zeta]"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"q", " ", "R1"}], "]"}]}], "-", 
          RowBox[{
           SubscriptBox["S1", "\[Eta]"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{
           SubscriptBox["S1", "\[Zeta]"], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"q", " ", "R1"}], "]"}]}], "+", 
          RowBox[{
           SubscriptBox["S1", "\[Eta]"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
         SubscriptBox["S1", "\[Xi]"]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"qa", ",", "qb", ",", "qc"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["S0", "\[Zeta]"]}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"q", " ", "R0"}], "]"}]}], "-", 
            RowBox[{
             SubscriptBox["S0", "\[Eta]"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"q", " ", "R0"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["S0", "\[Zeta]"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"q", " ", "R0"}], "]"}]}], "-", 
            RowBox[{
             SubscriptBox["S0", "\[Eta]"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"q", " ", "R0"}], "]"}]}]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["S1", "\[Zeta]"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"q", " ", "R1"}], "]"}]}], "-", 
            RowBox[{
             SubscriptBox["S1", "\[Eta]"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["S1", "\[Zeta]"], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"q", " ", "R1"}], "]"}]}], "+", 
            RowBox[{
             SubscriptBox["S1", "\[Eta]"], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
           SubscriptBox["S1", "\[Xi]"]}], "}"}]}], "}"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R0", "\[Rule]", "R1"}], ",", 
        RowBox[{"R1", "\[Rule]", "R0"}], ",", 
        RowBox[{"S0", "\[Rule]", "S1"}], ",", 
        RowBox[{"S1", "\[Rule]", "S0"}]}], "}"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.643105263001258*^9, 3.643105382513094*^9}, {
   3.6431054168310566`*^9, 3.643105536742915*^9}, {3.6431056274471035`*^9, 
   3.6431056291151986`*^9}, {3.643105751268185*^9, 3.6431057879862857`*^9}, {
   3.6431065329578953`*^9, 3.64310653706213*^9}, {3.643106570314032*^9, 
   3.643106570393037*^9}, 3.6431066592511187`*^9, {3.643106693241063*^9, 
   3.6431066935470805`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{"q", " ", "R1"}], "]"}], " ", 
   SubscriptBox["S0", "\[Xi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"qb", " ", 
      SubscriptBox["S1", "\[Zeta]"]}], "-", 
     RowBox[{"qa", " ", 
      SubscriptBox["S1", "\[Eta]"]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{"q", " ", "R1"}], "]"}], " ", 
   SubscriptBox["S0", "\[Xi]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"qa", " ", 
      SubscriptBox["S1", "\[Zeta]"]}], "+", 
     RowBox[{"qb", " ", 
      SubscriptBox["S1", "\[Eta]"]}]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["S0", "\[Eta]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "qc", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
      SubscriptBox["S1", "\[Zeta]"]}], "-", 
     RowBox[{"2", " ", "qc", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
      SubscriptBox["S1", "\[Eta]"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qb", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"q", " ", "R0"}], "]"}]}], "-", 
        RowBox[{"qa", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"q", " ", "R0"}], "]"}]}]}], ")"}], " ", 
      SubscriptBox["S1", "\[Xi]"]}]}], ")"}]}], "+", 
  RowBox[{
   SubscriptBox["S0", "\[Zeta]"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "qc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
         SubscriptBox["S1", "\[Zeta]"]}], "+", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"q", " ", 
           RowBox[{"(", 
            RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
         SubscriptBox["S1", "\[Eta]"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qa", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"q", " ", "R0"}], "]"}]}], "+", 
        RowBox[{"qb", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"q", " ", "R0"}], "]"}]}]}], ")"}], " ", 
      SubscriptBox["S1", "\[Xi]"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6431056305852823`*^9, 3.6431056608240123`*^9, {3.643105765964026*^9, 
   3.64310578928836*^9}, {3.643106670915786*^9, 3.6431066958012094`*^9}, 
   3.6431082513831835`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ham2", "=", 
   RowBox[{"ham", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["S0", "\[Eta]"], "\[Rule]", 
       RowBox[{
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "0"], "+", 
          SubsuperscriptBox["a", "0", "+"], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["a", "0"], " ", 
            SubsuperscriptBox["a", "0", "+"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["a", "0"], "+", 
              SubsuperscriptBox["a", "0", "+"]}], ")"}]}], 
           RowBox[{"4", " ", "S"}]]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S0", "\[Xi]"], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "0"], "-", 
          SubsuperscriptBox["a", "0", "+"], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["a", "0"], " ", 
            SubsuperscriptBox["a", "0", "+"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["a", "0"], "-", 
              SubsuperscriptBox["a", "0", "+"]}], ")"}]}], 
           RowBox[{"4", " ", "S"}]]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S0", "\[Zeta]"], "\[Rule]", 
       RowBox[{"S", " ", "-", 
        RowBox[{
         SubsuperscriptBox["a", "0", "+"], " ", 
         SubscriptBox["a", "0"]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox["S1", "\[Eta]"], "\[Rule]", 
       RowBox[{
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "1"], "+", 
          SubsuperscriptBox["a", "1", "+"], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["a", "1"], " ", 
            SubsuperscriptBox["a", "1", "+"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["a", "1"], "+", 
              SubsuperscriptBox["a", "1", "+"]}], ")"}]}], 
           RowBox[{"4", " ", "S"}]]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S1", "\[Xi]"], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "1"], "-", 
          SubsuperscriptBox["a", "1", "+"], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["a", "1"], " ", 
            SubsuperscriptBox["a", "1", "+"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["a", "1"], "-", 
              SubsuperscriptBox["a", "1", "+"]}], ")"}]}], 
           RowBox[{"4", " ", "S"}]]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S1", "\[Zeta]"], "\[Rule]", 
       RowBox[{"S", " ", "-", 
        RowBox[{
         SubsuperscriptBox["a", "1", "+"], " ", 
         SubscriptBox["a", "1"]}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", "ham2", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qa", "\[Rule]", "0"}], ",", 
      RowBox[{"qb", "\[Rule]", "0"}]}], "}"}]}], ",", "S", ",", 
   "FullSimplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.643105812435684*^9, 3.643105813993773*^9}, {
  3.6431058679258575`*^9, 3.6431060378145747`*^9}, {3.6431060684113245`*^9, 
  3.6431060711894836`*^9}, {3.643106134906128*^9, 3.6431061451017113`*^9}, {
  3.643108135296544*^9, 3.643108248591024*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "qc", " ", 
   SuperscriptBox["S", "2"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}]}], "+", 
  RowBox[{
   SqrtBox["2"], " ", "qc", " ", 
   SuperscriptBox["S", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["a", "0"], "-", 
     SubscriptBox["a", "1"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["a", "0"], ")"}], "+"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["a", "1"], ")"}], "+"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{"qc", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
    SubscriptBox["a", "0"], " ", 
    SubscriptBox["a", "1"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["a", "0"], ")"}], "+"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "0"], "-", 
      SubscriptBox["a", "1"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "0"], ")"}], "+"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "1"], ")"}], "+"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["a", "1"], ")"}], "+"]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", 
    SqrtBox["S"]}]], "-", 
  FractionBox[
   RowBox[{"qc", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
    SubscriptBox["a", "0"], " ", 
    SubscriptBox["a", "1"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["a", "0"], ")"}], "+"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "0"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "0"], ")"}], "+"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["a", "1"], ")"}], "+"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "1"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "1"], ")"}], "+"]}], ")"}]}], 
   RowBox[{"16", " ", "S"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], 
   RowBox[{"qc", " ", 
    SqrtBox["S"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["a", "0"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["a", "0"], ")"}], "+"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["a", "0"], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["a", "1"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "0"], ")"}], "+"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "1"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["a", "1"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["a", "0"], ")"}], "+"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["a", "0"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["a", "1"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["a", "0"], ")"}], "+"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["a", "1"], ")"}], "+"]}], "+", 
      RowBox[{
       SubscriptBox["a", "1"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "1"], ")"}], "+"], ")"}], "2"]}]}], ")"}]}]}], 
  "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "qc", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "0"], " ", 
      SubscriptBox["a", "1"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "0"], ")"}], "+"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "0"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          SubscriptBox["a", "0"], ")"}], "+"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], " ", 
         SubsuperscriptBox["a", "1", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["a", "0", "2"], "-", 
           RowBox[{"8", " ", 
            SubscriptBox["a", "0"], " ", 
            SubscriptBox["a", "1"]}], "+", 
           SubsuperscriptBox["a", "1", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "0"], ")"}], "+"]}], "+", 
        RowBox[{
         SubscriptBox["a", "0"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SuperscriptBox[
            RowBox[{"(", 
             SubscriptBox["a", "0"], ")"}], "+"], ")"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "1"], ")"}], "+"]}], "+", 
     RowBox[{
      SubscriptBox["a", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "0"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          SubscriptBox["a", "0"], ")"}], "+"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          SubscriptBox["a", "1"], ")"}], "+"], ")"}], "2"]}]}], ")"}]}], "-", 
  RowBox[{"qc", " ", "S", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["a", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SubscriptBox["a", "0"], ")"}], "+"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "1"], ")"}], "+"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "0"], ")"}], "+"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "1"], ")"}], "+"]}], "+", 
     RowBox[{
      SubscriptBox["a", "0"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "1"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "0"], ")"}], "+"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          SubscriptBox["a", "1"], ")"}], "+"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6431059975962744`*^9, 3.643106038730627*^9, 3.6431060773418355`*^9, 
   3.6431061465667953`*^9, {3.643106681704403*^9, 3.643106697581311*^9}, 
   3.643108252804265*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exchange", "Subsubtitle",
 CellChangeTimes->{{3.643107049482439*^9, 3.6431070523406024`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ham", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["S1", "\[Zeta]"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"q", " ", "R1"}], "]"}]}], "-", 
       RowBox[{
        SubscriptBox["S1", "\[Eta]"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["S1", "\[Zeta]"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"q", " ", "R1"}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["S1", "\[Eta]"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
      SubscriptBox["S1", "\[Xi]"]}], "}"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["S1", "\[Zeta]"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"q", " ", "R1"}], "]"}]}], "-", 
         RowBox[{
          SubscriptBox["S1", "\[Eta]"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["S1", "\[Zeta]"], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"q", " ", "R1"}], "]"}]}], "+", 
         RowBox[{
          SubscriptBox["S1", "\[Eta]"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"q", " ", "R1"}], "]"}]}]}], ",", 
        SubscriptBox["S1", "\[Xi]"]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R0", "\[Rule]", "R1"}], ",", 
        RowBox[{"R1", "\[Rule]", "R0"}], ",", 
        RowBox[{"S0", "\[Rule]", "S1"}], ",", 
        RowBox[{"S1", "\[Rule]", "S0"}]}], "}"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6431070603500605`*^9, 3.6431070788261175`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ham2", "=", 
   RowBox[{"ham", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["S0", "\[Eta]"], "\[Rule]", 
       RowBox[{
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "0"], "+", 
          SubsuperscriptBox["a", "0", "+"]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S0", "\[Xi]"], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "0"], "-", 
          SubsuperscriptBox["a", "0", "+"]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S0", "\[Zeta]"], "\[Rule]", 
       RowBox[{"S", " ", "-", 
        RowBox[{
         SubsuperscriptBox["a", "0", "+"], " ", 
         SubscriptBox["a", "0"]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox["S1", "\[Eta]"], "\[Rule]", 
       RowBox[{
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "1"], "+", 
          SubsuperscriptBox["a", "1", "+"]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S1", "\[Xi]"], "\[Rule]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SqrtBox[
         FractionBox["S", "2"]], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["a", "1"], "-", 
          SubsuperscriptBox["a", "1", "+"]}], ")"}]}]}], ",", 
      RowBox[{
       SubscriptBox["S1", "\[Zeta]"], "\[Rule]", 
       RowBox[{"S", " ", "-", 
        RowBox[{
         SubsuperscriptBox["a", "1", "+"], " ", 
         SubscriptBox["a", "1"]}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", "ham2", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qa", "\[Rule]", "0"}], ",", 
      RowBox[{"qb", "\[Rule]", "0"}]}], "}"}]}], ",", "S", ",", 
   "FullSimplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.643105812435684*^9, 3.643105813993773*^9}, {
  3.6431058679258575`*^9, 3.6431060378145747`*^9}, {3.6431060684113245`*^9, 
  3.6431060711894836`*^9}, {3.643106134906128*^9, 3.6431061451017113`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["S", "2"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{"q", " ", 
     RowBox[{"(", 
      RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
   SubscriptBox["a", "0"], " ", 
   SubscriptBox["a", "1"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["a", "0"], ")"}], "+"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SubscriptBox["a", "1"], ")"}], "+"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["S", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["a", "0"]}], "+", 
      SubscriptBox["a", "1"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "0"], ")"}], "+"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["a", "1"], ")"}], "+"]}], ")"}]}], 
   SqrtBox["2"]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["S"], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["a", "0"]}], " ", 
       SubscriptBox["a", "1"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["a", "0"], ")"}], "+"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "0"], " ", 
          SubscriptBox["a", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["a", "0"]}], "+", 
            SubscriptBox["a", "1"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            SubscriptBox["a", "0"], ")"}], "+"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["a", "1"], ")"}], "+"]}]}], ")"}]}], 
   SqrtBox["2"]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "S", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["a", "0"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "0"], ")"}], "+"]}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "1"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          SubscriptBox["a", "1"], ")"}], "+"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"q", " ", 
        RowBox[{"(", 
         RowBox[{"R0", "-", "R1"}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             SubscriptBox["a", "0"], ")"}], "+"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["a", "1"], ")"}], "+"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "0"], ")"}], "+"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["a", "1"], ")"}], "+"]}], "+", 
        RowBox[{
         SubscriptBox["a", "0"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["a", "1"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["a", "0"], ")"}], "+"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             SubscriptBox["a", "1"], ")"}], "+"]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6431059975962744`*^9, 3.643106038730627*^9, 3.6431060773418355`*^9, 
   3.6431061465667953`*^9, {3.643106681704403*^9, 3.643106697581311*^9}, 
   3.643107088736684*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1132, 820},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 92, 1, 42, "Subsubtitle"],
Cell[CellGroupData[{
Cell[684, 27, 4106, 111, 218, "Input"],
Cell[4793, 140, 2589, 81, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7419, 226, 3664, 105, 203, "Input"],
Cell[11086, 333, 7181, 240, 300, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18316, 579, 99, 1, 42, "Subsubtitle"],
Cell[18418, 582, 1808, 54, 104, "Input"],
Cell[CellGroupData[{
Cell[20251, 640, 2287, 68, 177, "Input"],
Cell[22541, 710, 4017, 135, 246, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

